Vectors of matroids over tracts

We enrich Baker and Bowler's theory of matroids over tracts with notions of vectors and covectors. In the case of oriented matroids, these $F$-vectors and $F$-covectors coincide with the usual signed vectors and signed covectors. In the case of matroids over a field $F$, the $F$-covector set resp. $F$-vector set of an $F$-matroid is a linear subspace of $F^E$ resp. its orthogonal complement.

==> Vectors_paper_calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23214,        654]
NotebookOptionsPosition[     21962,        610]
NotebookOutlinePosition[     22389,        627]
CellTagsIndexPosition[     22346,        624]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Matrix calculations for the example in Section \
5.4.4", "Section"]], "Text",
 CellChangeTimes->{{3.7409176079265537`*^9, 3.7409176521715193`*^9}, {
  3.740927121569853*^9, 3.7409271219618483`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Mduality", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", "I"}], ",", 
      RowBox[{"1", "+", "I"}], ",", "4", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "+", "I"}], ",", 
      RowBox[{"1", "-", "I"}], ",", "0", ",", "4"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Mduality", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"RowReduce", "[", "Mduality", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.74091743892898*^9, 3.740917574018406*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "\[ImaginaryI]"}], 
      RowBox[{"1", "+", "\[ImaginaryI]"}], "4", "0"},
     {
      RowBox[{"1", "+", "\[ImaginaryI]"}], 
      RowBox[{"1", "-", "\[ImaginaryI]"}], "0", "4"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.740917554287512*^9, 3.740917575490963*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", 
      RowBox[{"1", "+", "\[ImaginaryI]"}], 
      RowBox[{"1", "-", "\[ImaginaryI]"}]},
     {"0", "1", 
      RowBox[{"1", "-", "\[ImaginaryI]"}], 
      RowBox[{"1", "+", "\[ImaginaryI]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.740917554287512*^9, 3.7409175755697308`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Matrix calculations for the example in Section 5.4.5. \
", "Section"]], "Text",
 CellChangeTimes->{{3.740918223015559*^9, 3.740918250756077*^9}, {
   3.740918400369026*^9, 3.740918516502336*^9}, 3.740918775384831*^9, {
   3.7409271253814173`*^9, 3.740927125775635*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Mdeletion", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "I", ",", 
      RowBox[{"1", "-", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "I"}], ",", 
      RowBox[{"3", "+", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "I"}], ",", "0", ",", 
      RowBox[{"2", "I"}], ",", 
      RowBox[{"-", "I"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "I"}], ",", 
      RowBox[{"I", "+", "1"}], ",", "0", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Mdeletion", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"RowReduce", "[", "Mdeletion", "]"}], "]"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.74091827872537*^9, 3.740918388557181*^9}, {
   3.740918524118801*^9, 3.740918575901342*^9}, 3.7409186601094027`*^9, {
   3.740918702081819*^9, 3.7409187102932243`*^9}, 3.7409187558112583`*^9, {
   3.7409188243668833`*^9, 3.740918828776867*^9}, {3.7409188655695457`*^9, 
   3.740918866768449*^9}, {3.740919178817704*^9, 3.740919204366845*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "\[ImaginaryI]", 
      RowBox[{"1", "-", "\[ImaginaryI]"}]},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[ImaginaryI]"}], 
      RowBox[{"3", "+", "\[ImaginaryI]"}]},
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", 
      RowBox[{"2", " ", "\[ImaginaryI]"}], 
      RowBox[{"-", "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}]},
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], 
      RowBox[{"1", "+", "\[ImaginaryI]"}], "0", 
      RowBox[{"-", "2"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7409185776667223`*^9, 3.740918711430999*^9, 3.740918829253932*^9, 
   3.740918870233716*^9, {3.740919200423326*^9, 3.740919206848998*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", 
      RowBox[{"1", "+", "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{"-", "2"}], "-", "\[ImaginaryI]"}]},
     {"0", "1", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}]},
     {"0", "0", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", 
       FractionBox["\[ImaginaryI]", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7409185776667223`*^9, 3.740918711430999*^9, 3.740918829253932*^9, 
   3.740918870233716*^9, {3.740919200423326*^9, 3.7409192068552*^9}}]
}, Open  ]],

Cell["\<\
The row space W of Mdeletion is a 4-dimensional subspace of R^6, hence \
W^\\perp is 2-dimensional. Further, because clearly no 4 columns of the \
row-reduction of Mdeletion are linearly dependent, we see that the underlying \
matroid  is uniform. Thus the C-circuits of M_V\\7 will be exactly the \
complex vectors in the nullspace of Mdeletion with exactly one 0 component. \
We give them (up to scalar multiplication) as the rows of the following \
matrix Mdeletioncirc and verify that all of these vectors are in the nullspace.
\
\>", "Text",
 CellChangeTimes->{{3.740918935381708*^9, 3.7409189368655567`*^9}, {
  3.740919004106475*^9, 3.740919032558188*^9}, {3.7409190659585133`*^9, 
  3.7409191365634604`*^9}, {3.740919261888878*^9, 3.740919326574551*^9}, {
  3.740919371393607*^9, 3.740919648052191*^9}, {3.740920672525111*^9, 
  3.7409206741231956`*^9}, {3.740927150368582*^9, 3.7409271738245897`*^9}, {
  3.740932141094986*^9, 3.740932143394837*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Mdeletioncirc", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "I"}], ",", 
      RowBox[{"-", "I"}], ",", "1", ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"I", "/", "2"}]}], ",", "1", ",", "0"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "-", "I"}], ",", 
      RowBox[{"1", "+", "I"}], ",", "1", ",", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "+", 
       RowBox[{"I", "/", "2"}]}], ",", "0", ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"5", "-", 
       RowBox[{"5", "I"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{"3", "I"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", "I"}]}], ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "I"}], ",", 
      RowBox[{"1", "-", "I"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", "-", 
       RowBox[{"2", "I"}]}], ",", 
      RowBox[{"1", "+", 
       RowBox[{"2", "I"}]}], ",", "0", ",", 
      RowBox[{"1", "+", "I"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"4", "I"}]}], ",", "0", ",", "5", ",", 
      RowBox[{
       RowBox[{"7", "/", "2"}], "+", 
       RowBox[{"I", "/", "2"}]}], ",", 
      RowBox[{"3", "-", "I"}], ",", 
      RowBox[{"2", "+", "I"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"7", "-", 
       RowBox[{"4", "I"}]}], ",", " ", "13", ",", 
      RowBox[{
       RowBox[{"25", "/", "2"}], "-", 
       RowBox[{"5", 
        RowBox[{"I", "/", "2"}]}]}], ",", 
      RowBox[{"8", "+", "I"}], ",", 
      RowBox[{"5", "-", "I"}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Mdeletioncirc", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Mdeletion", ".", 
   RowBox[{"ConjugateTranspose", "[", "Mdeletioncirc", "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.740919633740705*^9, 3.740919654767962*^9}, {
  3.7409197115123463`*^9, 3.740919738288226*^9}, {3.740919779304316*^9, 
  3.740919972932168*^9}, {3.7409200184796057`*^9, 3.740920073838828*^9}, {
  3.740920142780118*^9, 3.7409201482012997`*^9}, {3.740920316456839*^9, 
  3.740920340293682*^9}, {3.740920468453776*^9, 3.740920482267145*^9}, {
  3.7409205852059402`*^9, 3.740920654582267*^9}, {3.740932149346918*^9, 
  3.7409321658049297`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], 
      RowBox[{"-", "\[ImaginaryI]"}], "1", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["\[ImaginaryI]", "2"]}], "1", "0"},
     {
      RowBox[{"2", "-", "\[ImaginaryI]"}], 
      RowBox[{"1", "+", "\[ImaginaryI]"}], "1", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], "0", "1"},
     {
      RowBox[{"5", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], 
      RowBox[{"1", "-", "\[ImaginaryI]"}]},
     {
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"1", "+", "\[ImaginaryI]"}], 
      RowBox[{"-", "1"}], "1"},
     {
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], "0", "5", 
      RowBox[{
       FractionBox["7", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], 
      RowBox[{"3", "-", "\[ImaginaryI]"}], 
      RowBox[{"2", "+", "\[ImaginaryI]"}]},
     {"0", 
      RowBox[{"7", "-", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], "13", 
      RowBox[{
       FractionBox["25", "2"], "-", 
       FractionBox[
        RowBox[{"5", " ", "\[ImaginaryI]"}], "2"]}], 
      RowBox[{"8", "+", "\[ImaginaryI]"}], 
      RowBox[{"5", "-", "\[ImaginaryI]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.740920054901903*^9, 3.740920074285816*^9}, 
   3.740920148667871*^9, 3.7409203450603113`*^9, {3.74092061934063*^9, 
   3.74092065726339*^9}, 3.7409321674514923`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.740920054901903*^9, 3.740920074285816*^9}, 
   3.740920148667871*^9, 3.7409203450603113`*^9, {3.74092061934063*^9, 
   3.74092065726339*^9}, 3.7409321674735813`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Matrix calculations for Section 5.4.6", "Section",
 Background->None]], "Text",
 CellChangeTimes->{{3.740921174746553*^9, 3.740921183462728*^9}}],

Cell["First we give the matrices for W and W^\\perp.", "Text",
 CellChangeTimes->{{3.740925785652948*^9, 3.740925818411581*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Mcontraction", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], ",", 
    RowBox[{"{", "\n", 
     RowBox[{"0", ",", "3", ",", "0", ",", "1", ",", "1", ",", 
      RowBox[{"3", "+", 
       RowBox[{"3", "I"}]}]}], "}"}], ",", 
    RowBox[{"{", "\n", 
     RowBox[{"0", ",", "0", ",", "3", ",", "1", ",", "1", ",", 
      RowBox[{"3", "-", 
       RowBox[{"3", "I"}]}]}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Mcontraction", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Mcontractiondual", ":=", 
  RowBox[{"NullSpace", "[", 
   RowBox[{"Conjugate", "[", "Mcontraction", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Mcontractiondual", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7409212772031384`*^9, 3.74092134393589*^9}, {
   3.740921383569151*^9, 3.740921457174183*^9}, {3.74092476087572*^9, 
   3.7409247663210087`*^9}, {3.7409248625631323`*^9, 3.740924901723886*^9}, {
   3.7409249320886917`*^9, 3.740924997698888*^9}, {3.740925055361059*^9, 
   3.740925059032652*^9}, {3.740925140156026*^9, 3.74092515126939*^9}, 
   3.740925771715206*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3", "0", "0", "1", "1", 
      RowBox[{"-", "3"}]},
     {"0", "3", "0", "1", "1", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]"}]}]},
     {"0", "0", "3", "1", "1", 
      RowBox[{"3", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.740921425338332*^9, 3.7409214575712852`*^9, 3.74092476753542*^9, {
   3.740924939074942*^9, 3.740924999244309*^9}, 3.7409250606378107`*^9, 
   3.74092515240051*^9, 3.740925773349893*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ImaginaryI]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], "0", "0", "1"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "3", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.740921425338332*^9, 3.7409214575712852`*^9, 3.74092476753542*^9, {
   3.740924939074942*^9, 3.740924999244309*^9}, 3.7409250606378107`*^9, 
   3.74092515240051*^9, 3.740925773389802*^9}]
}, Open  ]],

Cell["\<\
The circuits of the underlying matroid correspond to minimal linear dependent \
sets among the columns of Mcontraction. The only such set of size less than 4 \
consists of the fourth and fifth columns, which are parallel. Thus there is \
one circuit with support {1,2,3,6}, 4 circuits of size 4 containing the \
element 4, 4 circuits of size 4 containing the element 5, and the circuit \
{4,5}.  We give them (up to scalar multiplication) as the rows of the \
following matrix Mcontractioncirc and verify that all of these vectors are in \
the nullspace\
\>", "Text",
 CellChangeTimes->{{3.740925836524777*^9, 3.740925889106379*^9}, {
  3.740926426498118*^9, 3.740926550815177*^9}, {3.740926591427005*^9, 
  3.740926908528925*^9}, {3.74092722910902*^9, 3.740927258175655*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Mcontractioncirc", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "I"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "I"}], ",", "0", ",", "0", ",", "1"}], "}"}], 
    ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "+", "I"}], ",", 
      RowBox[{"2", "I"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"3", "I"}]}], ",", "0", ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "-", "I"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"3", "I"}]}], ",", "0", ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "-", "I"}], ",", 
      RowBox[{"2", "+", "I"}], ",", 
      RowBox[{"-", "3"}], ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "+", "I"}], ",", 
      RowBox[{"2", "I"}], ",", "0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"3", "I"}]}], ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "-", "I"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"3", "I"}]}], ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "-", "I"}], ",", 
      RowBox[{"2", "+", "I"}], ",", "0", ",", 
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", 
      RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Mcontraction", ".", 
   RowBox[{"ConjugateTranspose", "[", "Mcontractioncirc", "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7409252863950777`*^9, 3.740925327372425*^9}, {
  3.740925381193522*^9, 3.740925500478434*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.740925504495907*^9}]
}, Open  ]]
},
WindowSize->{808, 848},
WindowMargins->{{347, Automatic}, {16, Automatic}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 222, 3, 47, "Text"],
Cell[CellGroupData[{
Cell[805, 27, 603, 16, 72, "Input"],
Cell[1411, 45, 827, 22, 67, "Output"],
Cell[2241, 69, 829, 22, 67, "Output"]
}, Open  ]],
Cell[3085, 94, 293, 4, 47, "Text"],
Cell[CellGroupData[{
Cell[3403, 102, 1446, 35, 140, "Input"],
Cell[4852, 139, 1316, 36, 101, "Output"],
Cell[6171, 177, 1331, 38, 109, "Output"]
}, Open  ]],
Cell[7517, 218, 969, 15, 125, "Text"],
Cell[CellGroupData[{
Cell[8511, 237, 2517, 69, 157, "Input"],
Cell[11031, 308, 2340, 66, 167, "Output"],
Cell[13374, 376, 887, 22, 159, "Output"]
}, Open  ]],
Cell[14276, 401, 169, 2, 47, "Text"],
Cell[14448, 405, 128, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[14601, 410, 1250, 27, 140, "Input"],
Cell[15854, 439, 1029, 27, 83, "Output"],
Cell[16886, 468, 1129, 32, 83, "Output"]
}, Open  ]],
Cell[18030, 503, 786, 12, 106, "Text"],
Cell[CellGroupData[{
Cell[18841, 519, 2338, 67, 208, "Input"],
Cell[21182, 588, 764, 19, 83, "Output"]
}, Open  ]]
}
]
*)


